OutfitterBench: Evaluating LLM Agents on Long-Horizon Resource Allocation and Commitment Coordination

In many long-horizon settings, an agent's own choices create future constraints: committing finite capacity establishes future obligations and forecloses later opportunities. Sustaining performance therefore requires both keeping evolving plans feasible and comparing the value of resource allocations with the alternatives they displace. Recent benchmarks increasingly evaluate LLM agents in continuing operations, but give less attention to how agents keep their own commitments feasible while reassessing resource allocations as opportunities change. We introduce OutfitterBench, where agents manage an outdoor-equipment rental business for 200 days, purchasing from a 46-product catalog and handling roughly 1,100 reservation requests. Under a fixed capital ceiling, reservations and uncertain walk-in demand compete for reusable equipment whose availability changes over time. Experiments with seven frontier LLMs show that several agents underperform a simple rule-based baseline, while only the leading agent consistently surpasses it. Trajectory analysis shows that some agents apply known constraints inconsistently and make new decisions that conflict with existing commitments. Agents with more reliable fulfillment can still secure low returns from comparable commitments or delay resource reallocation. The leading agent better connects preparation with economic choices but also misses opportunities for more profitable asset use. These findings highlight limitations in sustaining coherent resource plans and reassessing their value over time. The benchmark code is publicly available at https://github.com/adminblackjack/OutfitterBench.

==> anc/cuted/cuted.dtx <==
% \iffalse meta-comment/*%    \end{macrocode}*/
%
% Copyright (C) 2021 by Sigitas Tolu\v{s}is <sigitas@vtex.lt>
% ---------------------------------------------------------------------------
% This work may be distributed and/or modified under the
% conditions of the LaTeX Project Public License, either version 1.3
% of this license or (at your option) any later version.
% The latest version of this license is in
%   http://www.latex-project.org/lppl.txt
% and version 1.3 or later is part of all distributions of LaTeX
% version 2005/12/01 or later.
%
% This work has the LPPL maintenance status `maintained'.
%
% The Current Maintainer of this work is Sigitas Tolu\v{s}is.
%
% This work consists of the files cuted.dtx and cuted.ins
% and the derived filebase cuted.sty.
%
% \fi
%
% \iffalse
%<*internal>
\begingroup
%</internal>
%<*batchfile>
\input docstrip.tex
\keepsilent\askforoverwritefalse
\preamble
%%
%% This is file `cuted.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% cuted.dtx  (with options: `package')
%% 
\endpreamble
\generate{\file{cuted.sty}{\from{cuted.dtx}{package}}}
%</batchfile>
%<batchfile>\endbatchfile
%<*internal>
\generate{\file{cuted.ins}{\from{cuted.dtx}{batchfile}}}
\endgroup
%</internal>
%<*driver>
\ProvidesFile{cuted.dtx}
%</driver>
%<*package>
%% Copyright (C) 1997-2025 by Sigitas Tolu\v{s}is <sigitas@vtex.lt>
%% UAB VTeX, Mokslininkų 2A, LT-08412 Vilnius, Lithuania
%% --------------------------------------------------------------------------
%% This work may be distributed and/or modified under the
%% conditions of the LaTeX Project Public License, either version 1.3
%% of this license or (at your option) any later version.
%% The latest version of this license is in
%%   http://www.latex-project.org/lppl.txt
%% and version 1.3 or later is part of all distributions of LaTeX
%% version 2005/12/01 or later.
%%
%% PURPOSE:   Insert some onecolumn material in full-width on double-column page.
%%
%</package>
%<package>\NeedsTeXFormat{LaTeX2e}[2020/10/01]
%<package>\ProvidesPackage{cuted}
%<*package>
    [2025/12/15 v2.10 Mixing onecolumn and twocolumn modes (ST)]
%</package>
%
%<*driver>
\documentclass{ltxdoc}
\usepackage{cuted}[2025/07/14]
\EnableCrossrefs
\CodelineIndex
\RecordChanges
\OnlyDescription
\begin{document}
  \DocInput{cuted.dtx}
  \PrintChanges
  \PrintIndex
\end{document}
%</driver>
% \fi
%
% \CheckSum{1136}
%
% \CharacterTable
%  {Upper-case    \A\B\C\D\E\F\G\H\I\J\K\L\M\N\O\P\Q\R\S\T\U\V\W\X\Y\Z
%   Lower-case    \a\b\c\d\e\f\g\h\i\j\k\l\m\n\o\p\q\r\s\t\u\v\w\x\y\z
%   Digits        \0\1\2\3\4\5\6\7\8\9
%   Exclamation   \!     Double quote  \"     Hash (number) \#
%   Dollar        \$     Percent       \%     Ampersand     \&
%   Acute accent  \'     Left paren    \(     Right paren   \)
%   Asterisk      \*     Plus          \+     Comma         \,
%   Minus         \-     Point         \.     Solidus       \/
%   Colon         \:     Semicolon     \;     Less than     \<
%   Equals        \=     Greater than  \>     Question mark \?
%   Commercial at \@     Left bracket  \[     Backslash     \\
%   Right bracket \]     Circumflex    \^     Underscore    \_
%   Grave accent  \`     Left brace    \{     Vertical bar  \|
%   Right brace   \}     Tilde         \~}
%
%
% \changes{}{1997/09/02}{improved column balancing}
% \changes{}{1997/09/03}{float control for \cs{@colroom} setting}
% \changes{}{1997/09/04}{improved \cs{@colroom} setting}
% \changes{}{1997/09/05}{checking for \cs{@viper} and \cs{hold@viper}}
% \changes{}{1997/09/09}{compatibility with flushend.sty}
% \changes{}{1997/09/22}{improved \cs{output} ir \cs{@specialoutput}}
% \changes{}{1997/10/01}{improved \cs{output} ir \cs{@addviper}}
% \changes{}{1998/10/23}{pakeistas koloneliu sujungimas}
% \changes{}{2000/01/18}{pakeistas \cs{@outputdblcol}}
% \changes{}{2002/06/11}{added options unskipbreak and autobase}
% \changes{v1.4}{2012/05/29}{Converted to DTX file}
% \changes{v2.0}{2021/10/04}{rewrite with new balance algorithm and options}
% \changes{v2.4}{2025/01/29}{bugfix version with improved funcionality}
% \changes{v2.5}{2025/06/18}{adapt to the latest latex kernel}
% \changes{v2.6}{2025/07/14}{fix compatibility with the latest LaTeX kernel}
% \changes{v2.7}{2025/10/13}{bugfix version}
%
% \DoNotIndex{\newcommand,\newenvironment}
%
% \providecommand*{\url}{\texttt}
% \GetFileInfo{cuted.dtx}
% \title{The \textsf{cuted} package}
% \author{Sigitas Tolu\v{s}is\\ \url{sigitas@vtex.lt}}
% \date{\fileversion~from \filedate}
%
% \maketitle
%
% \section{Introduction}
%
% It is denoted to place some material in full-width at any place 
% on double column page (|\twocolumn| mode) The part of material
% can be placed on the next page. The existing text is placed
% under inserted material in two columns (it is reformatted).
%
% Another usage is to combine the |onecolumn| and |twocolumn|
% typesetting in the same document using commands: 
% \cs{switchonecolumn} and \cs{switchtwocolumn}.
%
% \section{Usage}
%
% \DescribeMacro{strip}
% Provides new environment:
% \begin{verbatim}
%     \begin{strip} 
%     <wide onecolumn material> 
%     \end{strip}
% \end{verbatim}
% Puts |\vbox|\marg{wide onecolumn material} in full-width on
% double-column page.
%
% \medskip
% It can be problems with floats and footnotes. In the case of 
% problems with footnotes it is possible to correct the situation
% using commands |\footnotemark| and |\footnotetext|.
%
% \medskip
% \DescribeMacro{preCutedStrip}\marg{tokens}
% \\\noindent Before the strip |\stripsep| glue and |\the\preCutedStrip| token list \meta{tokens} are added.   
%
% \medskip
% \DescribeMacro{postCutedStrip}\marg{tokens}
% \\\noindent After the strip |\the\postCutedStrip| token list \meta{tokens} and |\stripsep| glue are added.
% 
% \medskip
% \DescribeMacro{stripsep}
% By default: |\stripsep=15pt plus2pt minus 2pt|.
%
% \medskip
% \DescribeMacro{\oldcolsbreak}
% \marg{adds}
% \\\noindent Adds \meta{adds} in place of original column break if strip is placed 
% on the right column. Seems, it should be unnecessary as current version
% uses |pagediscards| dimensions to restore original vertical skip.
%
% \newpage
%
% \DescribeMacro{\switchonecolumn}
% \\\noindent It starts with onecolumn typesetting from the current spot on the page.
%
% \DescribeMacro{\switchtwocolumn}
% \\\noindent It starts with twocolumn typesetting from the current spot on the page
%
% \subsection{Package options}
%
% \begin{description}
% 
% \item[\meta{|spread|}]
%   \texttt{[default]} It enables columns spreading trying to balance.
%
% \item[\meta{|nospread|}]
%   It disables columns spreading trying to balance.
%
% \item[\meta{|shrink|}]
%   \texttt{[default]} It enables columns shrinking trying to balance.
%
% \item[\meta{|noshrink|}]
%   It disables columns shrinking trying to balance.
%
% \medskip
%   \textit{Similiar options exist for single column separatly}: 
%
%   |lspread|, |nolspread|, |lshrink|, |nolshrink| -- for left column  
%
%   |rspread|, |norspread|, |rshrink|, |norshrink| -- for right column  
%
% \item[\meta{|debug|}]
%   Adds rules to the bottom of columns (just for debugging)
%   and some additional log info.
%
% \item[\meta{|nodebug|}]
%   \texttt{[default]} Skips putting debuging lines and additional info.
%
% \end{description}
%
% \StopEventually{}
%
% \section{Implementation}
%
% \iffalse
%<*package>
% \fi
%
%/*%    \begin{macrocode}*/
%    \begin{macrocode}
%

\newif\if@kernel@version@MMXXV
\@ifundefined{@makespecialcolbox}{\@kernel@version@MMXXVtrue}{}

\newif\if@right@column@spread \@right@column@spreadtrue
\newif\if@right@column@shrink \@right@column@shrinktrue
\newif\if@left@column@spread  \@left@column@spreadtrue
\newif\if@left@column@shrink  \@left@column@shrinktrue
\newif\ifcuted@@debug         \cuted@@debugfalse

\DeclareOption{spread}{%
    \global\@left@column@spreadtrue
    \global\@right@column@spreadtrue
    }
\DeclareOption{nospread}{%
    \global\@left@column@spreadfalse
    \global\@right@column@spreadfalse
    }
\DeclareOption{lspread}{\global\@left@column@spreadtrue}
\DeclareOption{nolspread}{\global\@left@column@spreadfalse}
\DeclareOption{rspread}{\global\@right@column@spreadtrue}
\DeclareOption{norspread}{\global\@right@column@spreadfalse}
\DeclareOption{shrink}{%
    \global\@left@column@shrinktrue
    \global\@right@column@shrinktrue
    }
\DeclareOption{noshrink}{%
    \global\@left@column@shrinkfalse
    \global\@right@column@shrinkfalse
    }
\DeclareOption{lshrink}{\global\@left@column@shrinktrue}
\DeclareOption{nolshrink}{\global\@left@column@shrinkfalse}
\DeclareOption{rshrink}{\global\@right@column@shrinktrue}
\DeclareOption{norshrink}{\global\@right@column@shrinkfalse}
\DeclareOption{debug}{\global\cuted@@debugtrue}
\DeclareOption{nodebug}{\global\cutted@@debugfalse}
\ProcessOptions

\newif\if@lastviper        \@lastviperfalse
\newtoks\At@ViperColsBreak \At@ViperColsBreak{}
\newtoks\preCutedStrip     \preCutedStrip{}
\newtoks\postCutedStrip    \postCutedStrip{}
\newbox\cuted@@tempbox@a
\newbox\cuted@@tempbox@c
\newbox\cuted@@tempbox@var
\@ifundefined{hold@viper}{\newbox\hold@viper}{}
\@ifundefined{@viper}{\newbox\@viper}{}
\newbox\cuted@@varbox@a
\newbox\cuted@@varbox@c
\newdimen\cuted@@tempdim@spread
\newdimen\cuted@@tempdim@a
\newdimen\cuted@@tempdim@b
\newdimen\ht@hold@viper
\newdimen\ht@viper
\newdimen\var@@pagediscards@ht \var@@pagediscards@ht=\z@
\@ifundefined{stripsep}{\newskip\stripsep \stripsep 15\p@ plus 2\p@ minus 2\p@}{}
\newcount\viper@penalty
\mathchardef\@Mv=10005
\def\cuted@@column@badness{101}
\def\cuted@@page@rule{\z@}
\savingvdiscards=\@ne

\def\cuted@@wlog@debug#1{\ifcuted@@debug \wlog{#1}\fi}

\def\set@split@topskip@to#1{%
    \splittopskip=#1\relax
    \vfuzz=\maxdimen
    \vbadness=\maxdimen
    }

\def\oldcolsbreak#1{\global\At@ViperColsBreak{#1}}

\def\on@stripcols@break{%
    %% adds original vertical page break skip
    %%
    \ifdim\strip@page@discards=\z@
    \else
        \vskip\strip@page@discards
    \fi
    }
\gdef\cuted@makecol{%
    \if@kernel@version@MMXXV
        \UseHook {build/column/before}%
    \fi
    \ifvoid\footins
        \setbox\@outputbox \box\@cclv
        \if@kernel@version@MMXXV
            \@outputbox@removebskip
        \fi
    \else
        \setbox\@outputbox \vbox {%
            \boxmaxdepth \@maxdepth
            \unvbox \@cclv
            \vskip \skip\footins
            \color@begingroup
                \normalcolor
                \footnoterule
                \unvbox \footins
            \color@endgroup
            }%
    \fi
    \let\@elt\relax
    \xdef\@freelist{\@freelist\@midlist}%
    \global \let \@midlist \@empty
    \if@kernel@version@MMXXV
        \UseSocket {build/column/outputbox}%
    \else
        \@combinefloats
    \fi
    \ifvbox\@kludgeins
        \if@kernel@version@MMXXV
            \@make@specialcolbox
        \else
            \@makespecialcolbox
        \fi
    \else
        \setbox\@outputbox \vbox to\@colht{%
            \@texttop
            \if@kernel@version@MMXXV
                \@outputbox@depth \dp\@outputbox
                \unvbox \@outputbox
                \vskip -\@outputbox@depth
            \else
                \dimen@ \dp\@outputbox
                \unvbox \@outputbox
                \vskip -\dimen@
            \fi
            \@textbottom
            }%
    \fi
    \global \maxdepth \@maxdepth
    \if@kernel@version@MMXXV
        \UseHook {build/column/after}%
    \fi
    }
\@ifundefined{normal@makecol}
    {\let\@makecol\cuted@makecol}
    {\let\normal@makecol\cuted@makecol}

\def\@outputdblcol{%
    \if@firstcolumn
        \global\@firstcolumnfalse
        \global\setbox\@leftcolumn\copy\@outputbox
        \if@kernel@version@MMXXV
            \splitmaxdepth\maxdimen
            \vbadness\maxdimen
            \setbox\@outputbox\vbox{\unvbox\@outputbox\unskip}%
            \setbox\@outputbox\vsplit\@outputbox to\maxdimen
            \toks@\expandafter{\topmark}%
            \xdef\@firstcoltopmark{\the\toks@}%
            \toks@\expandafter{\splitfirstmark}%
            \xdef\@firstcolfirstmark{\the\toks@}%
            \ifx\@firstcolfirstmark\@empty
                \global\let\@setmarks\relax
            \else
              \gdef\@setmarks{%
                  \let\firstmark\@firstcolfirstmark
                  \let\topmark\@firstcoltopmark
                  }%
            \fi
        \fi
    \else
        \global\@firstcolumntrue
        \setbox\@outputbox\vbox{%
            \hb@xt@\textwidth{%
                \hb@xt@\columnwidth{\box\@leftcolumn \hss}%
                \hfil
                {\normalcolor\vrule \@width\columnseprule}%
                \hfil
                \hb@xt@\columnwidth{\box\@outputbox \hss}%
                }%
            }%
        \ifvoid\hold@viper
        \else
              \setbox\@outputbox\vbox to\textheight{%
                  \box\hold@viper
                  \ifvoid\@viper
                       \box\@outputbox
                  \fi
                  \vss
                  }%
        \fi
        \@combinedblfloats
        \if@kernel@version@MMXXV
            \@setmarks
        \fi
        \@outputpage
        \begingroup
            \@dblfloatplacement
            \@startdblcolumn
            \@whilesw\if@fcolmade \fi
                {\@outputpage \@startdblcolumn}%
            \ifvoid\@viper
            \else
                \global\setbox\@viper\vbox{%
                    \vskip-\stripsep
                    \unvbox\@viper
                    }%
                \@viperoutput
            \fi
        \endgroup
    \fi
    }
\newdimen\strip@page@discards \strip@page@discards=\z@
\def\strip{%
    \if@twocolumn
        \ifinner
            \@parmoderr
            \viper@penalty\z@
        \else
            \viper@penalty=-\@Mv
        \fi
        \bgroup
            \expandafter\setbox\expandafter\z@\expandafter\vbox\expandafter{\pagediscards}%
            \global\strip@page@discards=\dimexpr\ht\z@+\dp\z@\relax
        \egroup
        \global\setbox\@viper\vbox\bgroup
            \hsize\textwidth
            \@parboxrestore
            \col@number=\@ne
            \vrule height\topskip width\z@ depth\z@
    \else
        \@latex@error{strip used only in twocolumn mode!}\@ehb
    \fi
    }
\def\endstrip{%
    \if@twocolumn
        \egroup
        \ifnum\viper@penalty<-\@Mii
            \penalty-\@Miv
            \ifvmode
                \@tempdima\prevdepth
                \vbox{}%
                \prevdepth\@tempdima
                \penalty-\@Mv\relax
            \else
                \par
                \penalty-\@Mv
                \ifnum\pagetotal>\z@
                    \quitvmode
                \fi
            \fi
        \fi
    \else
        \@latex@error{strip used only in twocolumn mode!}\@ehb
    \fi
    }
\gdef\@viperoutput{%
    \global\setbox\@holdpg\vbox{%
        \unvbox\@holdpg
        \unvbox\@cclv
        \setbox\@tempboxa\lastbox
        \unskip
        }%
    \@pagedp=\dp\@holdpg
    \@pageht=\ht\@holdpg
    \ifvoid\@viper
    \else
        \advance\@pageht by\@pagedp
        \ifvoid\footins
        \else
            \advance\@pageht by\ht\footins
            \advance\@pageht by\skip\footins
            \advance\@pageht by\dp\footins
        \fi
        \ifvbox\@kludgeins
            \ifdim\wd\@kludgeins=\z@
                \advance\@pageht by\ht\@kludgeins
            \fi
        \fi
        \@reinserts
        \@addviper
    \fi
    }
\g@addto@macro\@kernel@after@enddocument{%
    \ifvoid\hold@viper
    \else
        \ifdim\pagetotal>\z@
        \else
            \null
        \fi
    \fi
    }
\def\@doclearpage{%
    \ifvoid\footins
        \ifvbox\@kludgeins
            {\setbox \@tempboxa \box \@kludgeins}%
        \fi
        \setbox\@tempboxa\vsplit\@cclv to\z@ \unvbox\@tempboxa
        \setbox\@tempboxa\box\@cclv
        \xdef\@deferlist{\@toplist\@botlist\@deferlist}%
        \global \let \@toplist \@empty
        \global \let \@botlist \@empty
        \global \@colroom \@colht
        \ifx \@currlist\@empty
        \else
            \@latex@error{Float(s) lost}\@ehb
            \global \let \@currlist \@empty
        \fi
        \@makefcolumn\@deferlist
        \@whilesw\if@fcolmade \fi{\@opcol\@makefcolumn\@deferlist}%
        \if@twocolumn
            \if@firstcolumn
                \@ifundefined{@dblbotlist}{%
                        \xdef\@deferlist{\@dbltoplist\@deferlist}%
                        \global \let \@dbltoplist \@empty
                    }{%
                        \xdef\@deferlist{\@dbltoplist\@dblbotlist\@deferlist}%
                        \global \let \@dbltoplist \@empty
                        \global \let \@dblbotlist \@empty
                    }%
                \global \@colht \textheight
                \begingroup
                    \@dblfloatplacement
                    \@makefcolumn\@deferlist
                    \if@fcolmade
                        \@whilesw\if@fcolmade\fi{\@outputpage\@makefcolumn\@deferlist}%
                    \else
                        \ifvoid\hold@viper
                        \else
                            \setbox\@cclv\vbox{\box\hold@viper\box\@cclv\vfil}%
                            \@makecol\@opcol
                            \clearpage
                        \fi
                    \fi
                \endgroup
            \else
                \vbox{}\clearpage
            \fi
        \fi
        \ifx\@deferlist\@empty \else\clearpage \fi
    \else
        \setbox\@cclv\vbox{\box\@cclv\vfil}%
        \@makecol\@opcol
        \clearpage
    \fi
    }%
\def\dbl@xtryfc #1{%
  \@tempcnta \count #1%
  \divide\@tempcnta\@xxxii
  \multiply\@tempcnta\@xxxii
  \@bitor \@tempcnta \@failedlist
  \@testfalse
  \def\f@depth{1sp}%
  \@testwrongwidth #1%
  \if@test
  \else
     \ifdim \ht #1>\@colht
        \@testtrue
     \fi
  \fi
  \if@test
    \@cons\@failedlist #1%
  \else
    \@tempcnta \count#1%
    \divide \@tempcnta \tw@\relax
    \ifodd \@tempcnta
      \@cons\@flsucceed #1%
    \else
      \@ifundefined{@dblbotlist}{}{%
        \@tempcnta \count#1%
        \divide \@tempcnta 4\relax
        \ifodd \@tempcnta
          \@cons\@dblbotlist #1%
        \else
          \@cons\@failedlist #1%
        \fi
        }%
    \fi
  \fi}%
\gdef\@specialoutput{%
    \ifnum\outputpenalty>-\@Mii
        \@doclearpage
    \else
        \ifnum\outputpenalty<-\@Miii
            \ifnum\outputpenalty<-\@MM \deadcycles \z@ \fi
            \ifnum\outputpenalty=-\@Mv
                \if@twocolumn
                    \@viperoutput
                    \ifnum\outputpenalty<\z@
                        \if@nobreak
                        \else
                            \addpenalty \interlinepenalty
                        \fi
                    \fi
                \else
                    \@next\@currbox\@freelist{}{}%
                    \global\setbox\@currbox\vbox{}%
                    \ifx\@toplist\@empty
                        \global\setbox\@currbox\vbox{%
                            \unvbox\@cclv
                            \vskip-\dbltextfloatsep
                            }%
                    \else
                        \begingroup
                            \def\@elt##1{%
                                \global\setbox\@currbox\vbox{%
                                    \unvbox\@currbox
                                    \unvbox##1\vskip\floatsep
                                    }%
                                }\@toplist
                            \global\setbox\@currbox\vbox{%
                                \unvbox\@currbox
                                \unskip
                                }%
                        \endgroup
                        \begingroup\let\@elt\relax\xdef\@freelist{\@freelist\@toplist}\endgroup
                        \global\setbox\@currbox\vbox{%
                            \unvbox\@currbox
                            \vskip\textfloatsep
                            \unvbox\@cclv
                            \vskip-\dbltextfloatsep
                            }%
                    \fi
                    \global\dp\@currbox1sp %
                    \global \count\@currbox \tw@
                    \global \advance \@dbltopnum \m@ne
                    \@cons \@dbltoplist \@currbox
                    \@inserttrue
                    \global\let\@toplist\@empty
                    \global\vsize\textheight
                    \dbl@floats@ht\@dbltoplist
                    \global\@colht\vsize
                    \global\@colroom\@colht
                    \ifx\@deferlist\@empty
                    \else
                      \xdef\@trylist{\@deferlist}%
                      \global \let \@failedlist \@empty
                      \global \let \@flsucceed \@empty
                      \begingroup
                        \let \@elt \dbl@xtryfc \@trylist
                      \endgroup
                      \ifx\@flsucceed\@empty
                      \else
                          \let\@elt\relax
                          \xdef\@dbltoplist{\@flsucceed\@dbltoplist}%
                      \fi
                      \xdef\@deferlist{\@failedlist}%
                    \fi
                    \global\vsize\textheight
                    \ifx\@dbltoplist\@empty
                    \else
                      \dbl@floats@ht\@dbltoplist
                    \fi
                    \@ifundefined{@dblbotlist}{}{%
                        \ifx\@dblbotlist\@empty
                        \else
                            \ifx\@dblbotlist\@empty
                            \else
                                \dbl@floats@ht\@dblbotlist
                            \fi
                        \fi
                        }%
                    \global\@colht\vsize
                    \global\@colroom\@colht
                \fi
            \else
                \global\setbox\@holdpg\vbox{\unvbox\@cclv}%
            \fi
        \else
            \global\setbox\@holdpg\vbox{%
                \unvbox\@holdpg
                \unvbox\@cclv
                \setbox\@tempboxa\lastbox
                \unskip
                }%
            \@pagedp=\dp\@holdpg
            \@pageht=\ht\@holdpg
            \unvbox\@holdpg
            \@next\@currbox\@currlist{%
                \ifnum\count\@currbox>\z@
                    \advance \@pageht \@pagedp
                    \ifvoid\footins
                    \else
                        \advance\@pageht by\ht\footins
                        \advance\@pageht by\skip\footins
                        \advance\@pageht by\dp\footins
                    \fi
                    \ifvbox\@kludgeins
                        \ifdim\wd\@kludgeins=\z@
                            \advance\@pageht by\ht\@kludgeins
                        \fi
                    \fi
                    \@reinserts
                    \@addtocurcol
                \else
                    \@reinserts
                    \@addmarginpar
                \fi
                }\@latexbug
            \ifnum\outputpenalty<\z@
                \if@nobreak
                \else
                    \addpenalty \interlinepenalty
                \fi
            \fi
        \fi
    \fi
    }
\def\@addviper{%
    \@insertfalse
    \def\var@@thecol@num{2}%
    \if@firstcolumn
        \def\var@@thecol@num{1}%
        \@reqcolroom=.5\@pageht
        \ht@viper=\@reqcolroom
        \advance\@reqcolroom by\ht\@viper
        \advance\@reqcolroom by\stripsep
    \else
        \@reqcolroom=\@colht
        \advance\@reqcolroom by\@pageht
        \ht@viper.5\@reqcolroom
        \@reqcolroom=\ht@viper
        \advance\@reqcolroom by\ht\@viper
        \advance\@reqcolroom by\stripsep
        \global\setbox\@holdpg\vbox{%
            \setbox\cuted@@tempbox@a\vbox{%
                \aftergroup\unvbox
                \unvcopy\@leftcolumn
                \unskip\unkern\unpenalty
                \setbox\@tempboxa\lastbox
                \ifdim\dimexpr\ht\@tempboxa+\wd\@tempboxa+\dp\@tempboxa>\z@
                    %% keeps lastbox
                    \aftergroup\@leftcolumn
                \else
                    %% removes lastbox
                    \aftergroup\cuted@@tempbox@a
                \fi
                }%
            \unskip\unkern\unpenalty
            \on@stripcols@break
            \the\At@ViperColsBreak
            \setbox\@tempboxa\vbox{\null\unvbox\@holdpg}%
            \set@split@topskip@to\z@
            \setbox\z@\vsplit\@tempboxa to\p@ \unvbox\@tempboxa %% removes topskip
            }%
        \global\At@ViperColsBreak{}%
        \ht@viper=.5\ht\@holdpg
        \ifdim\ht@viper>\@colht
            \ht@viper=\@colht
        \fi
    \fi
    %%
    %% calculations for breaking
    %%
    \ifvoid\hold@viper
        \ht@hold@viper=\z@
    \else
        \ht@hold@viper=\ht\hold@viper
    \fi
    \cuted@@tempdim@b\ht@viper
    \set@split@topskip@to\topskip
    \loop
        \xdef\saved@tempdimb{\the\cuted@@tempdim@b}%
        \setbox\cuted@@varbox@a\copy\@holdpg
        \setbox\cuted@@tempbox@a\vsplit\cuted@@varbox@a to\cuted@@tempdim@b
        %% set leftcolumn boxes
        \setbox\cuted@@tempbox@c\vbox{\unvbox\cuted@@tempbox@a}%
        \setbox\cuted@@tempbox@a\vbox to\cuted@@tempdim@b{\unvcopy\cuted@@tempbox@c}%
        \xdef\var@@leftcolumn@badness{\the\badness}%
        %% set rightcolumn boxes
        \setbox\cuted@@varbox@c\vbox{\unvbox\cuted@@varbox@a}%
        \setbox\cuted@@varbox@a\vbox to\cuted@@tempdim@b{\unvcopy\cuted@@varbox@c}%
        \xdef\var@@rightcolumn@badness{\the\badness}%
        %% analyzing split goodness
        \cuted@@tempdim@spread=\ht\cuted@@tempbox@c
        \advance\cuted@@tempdim@spread by\dp\cuted@@tempbox@c
        \advance\cuted@@tempdim@spread by-\ht\cuted@@varbox@c
        \advance\cuted@@tempdim@spread by-\dp\cuted@@varbox@c
        \cuted@@wlog@debug{CUTED [-----]%
              ^^JLeft: \the\ht\cuted@@tempbox@c
              +\the\dp\cuted@@tempbox@c\space/\var@@leftcolumn@badness
              ^^JRight: \the\ht\cuted@@varbox@c
              +\the\dp\cuted@@varbox@c\space/\var@@rightcolumn@badness
              ^^JSplit: \the\cuted@@tempdim@b
              ^^JExtra height: \the\cuted@@tempdim@spread
             }%
        \ifnum\var@@leftcolumn@badness<\cuted@@column@badness
            \ifnum\var@@rightcolumn@badness<\cuted@@column@badness
                \cuted@@tempdim@spread=\z@
            \fi
        \fi
        \ifdim\cuted@@tempdim@spread<\z@
            \if@left@column@spread
                \if@right@column@shrink
                    \ifdim\dimexpr\cuted@@tempdim@spread+\pageshrink>\z@
                        \cuted@@tempdim@a=\dimexpr\ht\cuted@@tempbox@c-0.5\cuted@@tempdim@spread\relax
                    \else
                        \cuted@@tempdim@a=-\dimexpr\cuted@@tempdim@spread+.5\pageshrink\relax
                    \fi
                    \setbox\cuted@@varbox@a\vbox to\cuted@@tempdim@a{\unvcopy\cuted@@tempbox@c}%
                    \ifnum\badness<\cuted@@column@badness
                        \cuted@@tempdim@b=\cuted@@tempdim@a
                        \cuted@@tempdim@spread=\z@
                    \fi
                    \cuted@@wlog@debug{CUTED [leftcolumn badness]: \number\badness\space on \the\cuted@@tempdim@a}%
                    \setbox\cuted@@varbox@a\vbox to\cuted@@tempdim@a{\unvcopy\cuted@@varbox@c}%
                    \cuted@@wlog@debug{CUTED [rightcolumn badness]: \number\badness\space on \the\cuted@@tempdim@a}%
                \else
                    \setbox\cuted@@varbox@a\vbox to\ht\cuted@@varbox@c{%
                        \unvcopy\cuted@@tempbox@c
                        }%
                    \ifnum\badness<\cuted@@column@badness
                        \@tempdimb=\ht\cuted@@varbox@c
                        \cuted@@tempdim@spread=\z@
                    \fi
                    \cuted@@wlog@debug{CUTED [leftcolumn badness]: \number\badness on \the\ht\cuted@@varbox@c}%
                    \setbox\cuted@@varbox@a\vbox to\ht\cuted@@varbox@c{%
                        \unvcopy\cuted@@varbox@c
                        }%
                    \cuted@@wlog@debug{CUTED [rightcolumn badness]: \number\badness on \the\ht\cuted@@varbox@c}%
                \fi
            \else
                \if@right@column@shrink
                    \ifdim\dimexpr\cuted@@tempdim@spread+\pageshrink<\z@
                    \else
                        \cuted@@tempdim@b=\ht\cuted@@tempbox@c
                        \cuted@@tempdim@spread=\z@
                    \fi
                \fi
            \fi
        \else
            \ifdim\cuted@@tempdim@spread>\z@
                \ifdim\dimexpr\@tempdimb+\p@\relax>\@colht
                    \cuted@@tempdim@b=\@colht
                    \cuted@@tempdim@spread=\z@
                \fi
            \fi
        \fi
    \ifdim\cuted@@tempdim@spread<\z@
        \advance\cuted@@tempdim@b 1\p@
    \repeat
    \wlog{CUTED [- LAST -]%
          ^^JExtra skip:\the\cuted@@tempdim@spread
          ^^JLeft:\the\ht\cuted@@tempbox@c/\the\dp\cuted@@tempbox@c
          ^^JRight:\the\ht\cuted@@varbox@c/\the\dp\cuted@@varbox@c
          ^^JSplit: \saved@tempdimb
          ^^JOutput:\the\cuted@@tempdim@b
          ^^JPageshrink: \the\pageshrink
          ^^JPagestretch: \the\pagestretch
          ^^J@colht:\the\@colht
          }%
    %%
    %% final construction of the cuted page above strip
    %%
    \setbox\cuted@@tempbox@c\vsplit\@holdpg to\saved@tempdimb
    \setbox\cuted@@tempbox@a\vbox to\cuted@@tempdim@b{%
        \cuted@@tempdim@a=\dimexpr
            \cuted@@tempdim@b-\ht\cuted@@tempbox@c
            \relax
        \cuted@@tempdim@spread=\dp\cuted@@tempbox@c
        \unvbox\cuted@@tempbox@c
        \ifdim\cuted@@tempdim@spread>\dp\strutbox
        \else
            \vskip-\cuted@@tempdim@spread
        \fi
        \prevdepth\z@
        \hrule\@height\cuted@@page@rule width\textwidth
        \vskip-\cuted@@page@rule
        \ifdim\cuted@@tempdim@a>\z@
            \if@left@column@spread
            \else
                \vss
            \fi
        \else
            \ifdim\cuted@@tempdim@a<\z@
                \if@left@column@shrink
                \else
                    \vss
                \fi
            \fi
        \fi
        }%
    \wlog{CUTED [output]: \the\cuted@@tempdim@b
          ^^JCUTED [leftcolumn badness]: \number\badness
         }%
    \setbox\cuted@@varbox@a\vbox to\cuted@@tempdim@b{%
        \cuted@@tempdim@a=\dimexpr
            \cuted@@tempdim@b-\ht\@holdpg
            \relax
        \unvbox\@holdpg
        \ifdim\cuted@@tempdim@a>\z@
            \if@right@column@spread
            \else
                \vss
            \fi
        \else
            \ifdim\cuted@@tempdim@a<\z@
                \if@right@column@shrink
                \else
                    \vss
                \fi
            \fi
        \fi
        }%
    \ht@viper=\cuted@@tempdim@b
    \wlog{CUTED [rightcolumn badness]: \number\badness}%
    \setbox\cuted@@tempbox@var\vbox{%
        \hb@xt@\textwidth{%
            \hb@xt@\columnwidth{%
                \vbox to\ht@viper{\box\cuted@@tempbox@a\vss}%
                \hss
                }%
            \hfil
            {\normalcolor\vrule \@width\columnseprule}%
            \hfil
            \hb@xt@\columnwidth{%
                \vbox to\ht@viper{\box\cuted@@varbox@a\vss}%
                \hss
                }%
            }%
        \vss
        }%
    %%
    %% finalize cuted page
    %%
    \csname hold@viper@hook\endcsname
    \ifvoid\hold@viper
        \global\setbox\hold@viper\vbox{%
            \unvbox\cuted@@tempbox@var
            \penalty\interlinepenalty
            \vskip\stripsep
            \the\preCutedStrip
            \ifnum\outputpenalty<-\@Mii
                \vskip -\parskip
            \fi
            \outputpenalty\z@
            }%
    \else
        \global\setbox\hold@viper\vbox{%
             \unvbox\hold@viper
             \unvbox\cuted@@tempbox@var
             \penalty\interlinepenalty
             \vskip\stripsep
             \the\preCutedStrip
             \ifnum\outputpenalty<-\@Mii
                 \vskip -\parskip
             \fi
             \outputpenalty\z@
             }%
    \fi
    \ifdim\@colht>\@reqcolroom
        \csname end@viper@hook\endcsname
        \global\setbox\hold@viper\vbox{%
             \unvbox\hold@viper
             \box\@viper
             \penalty\interlinepenalty
             \the\postCutedStrip
             \vskip\stripsep
             \ifnum\outputpenalty<-\@Mii
                 \vskip -\parskip
             \fi
             \outputpenalty\z@
             }%
        \@inserttrue
        \global\@firstcolumntrue
        \advance\ht@hold@viper by-\ht\hold@viper
        \global\advance\@colht by\ht@hold@viper
        \ifdim\@colht<2.5\baselineskip
            \@latex@warning@no@line {Optional argument of \noexpand\twocolumn
                                     too tall on page \thepage (\var@@thecol@num column)}%
            \@emptycol
            \if@firstcolumn
            \else
                \@emptycol
            \fi
            \global\@lastvipertrue
        \else
            \global\vsize\@colht
            \global\@colroom\@colht
            \check@floats\cuted@@tempdim@a
            \ifdim\cuted@@tempdim@a>\z@
                \global\advance\@colroom by-\cuted@@tempdim@a
            \fi
            \ifdim\@colroom<\z@
                \global\@colroom1\p@
                \ifdim\cuted@@tempdim@a>\@colht
                    \@latex@warning@no@line{TOP and/or BOT FLOAT's
                        to large on \thepage (\var@@thecol@num column)}%
                \fi
                \@emptycol
                \if@firstcolumn
                \else
                    \@emptycol
                \fi
                \global\@lastvipertrue
            \fi
        \fi
    \fi
    \if@insert
    \else
        \advance\ht@hold@viper by-\ht\hold@viper
        \global\advance\@colht by\ht@hold@viper
        \global\setbox\hold@viper\vbox{%
            \unvbox\hold@viper
            \set@split@topskip@to{\z@ plus2\p@}%
            \setbox\@tempboxa\vsplit\@viper to\@colht
            \csname split@viper@hook\endcsname
            \box\@tempboxa
            \vss
            }%
        \vbox{}%
        \global\@firstcolumnfalse
        \newpage
    \fi
    }
\def\switchonecolumn{%
    \if@twocolumn
        \bgroup
            \stripsep\z@\strip\par\vskip-\topskip\endstrip%
        \egroup
        \global\@colht\textheight
        \global\vsize\@colht
        \@next\@currbox\@freelist{}{}%
        \ifx\@dbltoplist\@empty
            \global\setbox\@currbox\vbox{%
                \unvbox\hold@viper
                \vskip-\textfloatsep
                }%
            \xdef\@toplist{\@elt\@currbox}%
            \global\advance\vsize-\ht\@currbox
            \global\advance\vsize-\textfloatsep
        \else
            \global\setbox\@currbox\vbox{%
                \vskip\topskip
                \unvbox\hold@viper
                \vskip-\textfloatsep
                }%
            \@cons\@dbltoplist\@currbox
            \dbl@floats@ht\@dbltoplist
            \xdef\@toplist{\@dbltoplist}%
            \global\let\@dbltoplist\@empty
            \global\advance\vsize\dbltextfloatsep
            \global\advance\vsize-\textfloatsep
        \fi
        \@ifundefined{@dblbotlist}{}{%
            \ifx\@dblbotlist\@empty
            \else
                \dbl@floats@ht\@dblbotlist
                \xdef\@botlist{\@dblbotlist}%
                \global\let\@dblbotlist\@empty
                \global\advance\vsize\dbltextfloatsep
                \global\advance\vsize-\textfloatsep
            \fi
            }%
        \global\@colroom \vsize
        \global\columnwidth\textwidth
        \global\hsize\columnwidth
        \global\linewidth\columnwidth
        \global\@twocolumnfalse
        \col@number \@ne
        \@floatplacement
        \@noskipsectrue
    \fi
    }
\def\dbl@floats@ht#1{%
    \begingroup
      \def \@elt ##1{%
          \global\advance\vsize-\ht##1%
          \global\advance\vsize-\dblfloatsep
          }%
      #1%
      \global\advance\vsize\dblfloatsep
      \global\advance\vsize-\dbltextfloatsep
    \endgroup
    }
\def\switchtwocolumn{%
    \if@twocolumn
    \else
        \ifdim\dimexpr\@colht-\pagetotal\relax<2.5\baselineskip
            \ifdim\@colht>\pagetotal\relax
                \clearpage
            \else
                \par
                \penalty-\@Mv
            \fi
        \else
            \par
            \penalty-\@Mv
        \fi
        \global\columnwidth\textwidth
        \global\advance\columnwidth-\columnsep
        \global\divide\columnwidth\tw@
        \global\hsize\columnwidth
        \global\linewidth\columnwidth
        \global\@twocolumntrue
        \global\@firstcolumntrue
        \col@number \tw@
    \fi
    }
\def\check@floats#1{%
    \begingroup
        \global#1\z@
        \def\@elt##1{%
            \setbox\@tempboxa\vbox{\unvcopy ##1\vskip\floatsep}%
            }%
        \ifx\@toplist\@empty
        \else
            \setbox\@tempboxa \vbox{}%
            \@toplist
            \setbox\@tempboxa\vbox{%
                \unvbox\@tempboxa
                \vskip -\floatsep
                \topfigrule
                \vskip \textfloatsep
                }%
            \global\advance#1 by\ht\@tempboxa
        \fi
        \ifx\@botlist\@empty
        \else
            \setbox\@tempboxa\vbox{%
                \vskip \textfloatsep
                \botfigrule
                }%
            \@botlist
            \global\advance#1 by-\floatsep
            \global\advance#1 by\ht\@tempboxa
        \fi
    \endgroup
    }
\output{%
    \let\par\@@par
    \ifnum\outputpenalty<-\@M
        \@specialoutput
    \else
        \@makecol
        \@opcol
        \@startcolumn
        \@whilesw\if@fcolmade\fi
            {\@opcol \@startcolumn}%
    \fi
    \ifnum\outputpenalty>-\@Miv
        \ifdim\@colroom<1.5\baselineskip
            \ifdim\@colroom<\textheight
                \@latex@warning@no@line{%
                    Text page \thepage\space contains only floats%
                    }%
                \if@lastviper
                \else
                    \@emptycol
                \fi
                \if@twocolumn
                    \if@firstcolumn
                    \else
                        \@emptycol
                    \fi
                \fi
                \global\@lastviperfalse
            \else
                \global\vsize\@colroom
            \fi
        \else
            \global\vsize\@colroom
        \fi
    \else
        \ifnum\outputpenalty<-\@Mv
            \global\vsize\maxdimen
        \else
            \global\vsize\@colroom
        \fi
    \fi
    }
\ifcuted@@debug
    \xdef\cuted@@page@rule{.4\p@}
\else
    \xdef\cuted@@page@rule{\z@}
\fi
%    \end{macrocode}
%
% \iffalse
%</package>
% \fi
%
% \Finale

